Spectroscopy on the $A^1\Pi \leftarrow X^1\Sigma^+$ Transition of Buffer-Gas Cooled AlCl

Aluminum monochloride (AlCl) has been proposed as an excellent candidate for laser cooling. Here we present absorption spectroscopy measurements on the $A^1\Pi \leftarrow X^1\Sigma^+$ transition in AlCl inside a cryogenic helium buffer-gas beam cell. The high resolution absorption data enables a rigorous, quantitative comparison with our high-level ab initio calculations of the electronic and rovibronic energies, providing a comprehensive picture of the AlCl quantum structure. The combination of high resolution spectral data and theory permits the evaluation of spectroscopic constants and associated properties, like equilibrium bond length, with an order of magnitude higher precision. Based on the measured molecular equilibrium constants of the $A^1\Pi$ state, we estimate a Franck-Condon factor of the $A^1\Pi \leftarrow X^1\Sigma^+$ of 99.88%, which confirms that AlCl is amenable to laser cooling.

==> calculations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      8926,        224]
NotebookOptionsPosition[      6696,        182]
NotebookOutlinePosition[      7034,        197]
CellTagsIndexPosition[      6991,        194]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"h", " ", "=", " ", 
  RowBox[{"6.62607004", "*", 
   RowBox[{"10", "^", 
    RowBox[{"-", "34"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"hbar", "=", 
  RowBox[{
   RowBox[{"h", "/", "2"}], "/", "\[Pi]"}]}], "\[IndentingNewLine]", 
 RowBox[{"amu", "=", 
  RowBox[{"1.660539", "*", 
   RowBox[{"10", "^", 
    RowBox[{"-", "27"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"c", " ", "=", " ", "299792458"}], "\[IndentingNewLine]", 
 RowBox[{"kB", "=", 
  RowBox[{"1.38064852", "*", 
   RowBox[{"10", "^", 
    RowBox[{"-", "23"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.82283191169429*^9, 3.822831961186837*^9}, {
  3.822832790824128*^9, 3.82283279519503*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"93c9d5ce-ca25-4fdd-b56f-b8f0bf5bdc47"],

Cell[BoxData["6.626070040000001`*^-34"], "Output",
 CellChangeTimes->{3.822831967486854*^9, 3.822832795775756*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"40638658-69a2-48b9-806f-abdf71e808d3"],

Cell[BoxData["1.054571800139113`*^-34"], "Output",
 CellChangeTimes->{3.822831967486854*^9, 3.822832795778161*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"bf842072-710e-49d8-b90e-bb14d8e29c95"],

Cell[BoxData["1.660539`*^-27"], "Output",
 CellChangeTimes->{3.822831967486854*^9, 3.822832795780827*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"c927ff8a-5d2d-4d4e-858e-41caac83e13a"],

Cell[BoxData["299792458"], "Output",
 CellChangeTimes->{3.822831967486854*^9, 3.822832795784116*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"6512859b-82d0-44ba-b0ac-aa6d02adfa21"],

Cell[BoxData["1.3806485200000002`*^-23"], "Output",
 CellChangeTimes->{3.822831967486854*^9, 3.822832795787541*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"d00e2355-8439-4cff-87f1-d57d1d926628"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"mAl", "=", "26.98153841"}], "\n", 
 RowBox[{"mCl35", "=", "34.96885269"}], "\n", 
 RowBox[{"mCl37", "=", "36.96590258"}]}], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"767c0f08-36e8-4858-95d0-e8b348897cee"],

Cell[BoxData["26.98153841`"], "Output",
 CellChangeTimes->{3.82283196881035*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"49c9951f-02b7-4427-bea8-e35f246cca56"],

Cell[BoxData["34.96885269`"], "Output",
 CellChangeTimes->{3.822831968813717*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"6e6e0485-453c-449a-b82b-6188eff7224b"],

Cell[BoxData["36.96590258`"], "Output",
 CellChangeTimes->{3.8228319688154287`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"95b84e4c-cf62-4bcf-86fc-8de6980fd53c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"massAlCl", " ", "=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"mAl", " ", "+", " ", "mCl35"}], ")"}], "*", 
   "amu"}]}], "\[IndentingNewLine]", 
 RowBox[{"massCaF", " ", "=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"40", "+", "19"}], ")"}], "*", 
   "amu"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8228327738156767`*^9, 3.822832785733436*^9}, {
  3.822832828019446*^9, 3.822832837167128*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"a1624401-02ee-4ed1-8347-2f0d93d5b033"],

Cell[BoxData["1.0287104048680289`*^-25"], "Output",
 CellChangeTimes->{3.8228327860315228`*^9, 3.822832837733861*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"7ae0fcb5-6819-47bf-88b4-83470366dd25"],

Cell[BoxData["9.7971801`*^-26"], "Output",
 CellChangeTimes->{3.8228327860315228`*^9, 3.822832837738011*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"4cf1c5e3-f207-4815-afa1-ae43f4565ae4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"dvAlCl", "=", 
  RowBox[{"hbar", " ", "*", " ", "2", 
   RowBox[{
    RowBox[{"\[Pi]", "/", 
     RowBox[{"(", 
      RowBox[{"261.5", "*", 
       RowBox[{"10", "^", 
        RowBox[{"-", "9"}]}]}], ")"}]}], "/", 
    "massAlCl"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"dvCaF", "=", 
  RowBox[{"hbar", " ", "*", " ", "2", 
   RowBox[{
    RowBox[{"\[Pi]", "/", 
     RowBox[{"(", 
      RowBox[{"606", "*", 
       RowBox[{"10", "^", 
        RowBox[{"-", "9"}]}]}], ")"}]}], "/", 
    "massCaF"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"hbar", " ", "*", " ", "2", 
  RowBox[{
   RowBox[{"\[Pi]", "/", 
    RowBox[{"(", 
     RowBox[{"780", "*", 
      RowBox[{"10", "^", 
       RowBox[{"-", "9"}]}]}], ")"}]}], "/", 
   RowBox[{"(", 
    RowBox[{"87", "*", "amu"}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.822832799061241*^9, 3.822832846583007*^9}, {
  3.822845563615468*^9, 3.822845575841913*^9}, {3.822846067476596*^9, 
  3.822846099854331*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"9fc6ece0-9fe8-48b6-8d50-2acc5e8eb318"],

Cell[BoxData["0.024631519076556568`"], "Output",
 CellChangeTimes->{{3.822832810563615*^9, 3.8228328146140614`*^9}, 
   3.822832846987689*^9, 3.822845576221607*^9, {3.822846070895751*^9, 
   3.8228461002674923`*^9}},
 CellLabel->"Out[27]=",ExpressionUUID->"e968d323-3c5c-42cf-af7b-6f5550245018"],

Cell[BoxData["0.011160465425043776`"], "Output",
 CellChangeTimes->{{3.822832810563615*^9, 3.8228328146140614`*^9}, 
   3.822832846987689*^9, 3.822845576221607*^9, {3.822846070895751*^9, 
   3.822846100270166*^9}},
 CellLabel->"Out[28]=",ExpressionUUID->"82519b94-ab89-43ba-9532-442de2050f00"],

Cell[BoxData["0.005880213392381596`"], "Output",
 CellChangeTimes->{{3.822832810563615*^9, 3.8228328146140614`*^9}, 
   3.822832846987689*^9, 3.822845576221607*^9, {3.822846070895751*^9, 
   3.822846100273045*^9}},
 CellLabel->"Out[29]=",ExpressionUUID->"c4417a89-bb9a-4ae3-88f1-e5c472840bdf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"60", "/", "dvAlCl"}], "\[IndentingNewLine]", 
 RowBox[{"60", "/", "dvCaF"}]}], "Input",
 CellChangeTimes->{{3.822846071778634*^9, 3.8228461063188877`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"5332e6ca-af3e-4dd7-ad9c-8aa914022e30"],

Cell[BoxData["2435.903356732307`"], "Output",
 CellChangeTimes->{{3.8228460742739887`*^9, 3.822846106638672*^9}},
 CellLabel->"Out[32]=",ExpressionUUID->"ca37f0ef-8a13-4b5a-9292-7c750a7ec50e"],

Cell[BoxData["5376.119876269824`"], "Output",
 CellChangeTimes->{{3.8228460742739887`*^9, 3.8228461066415253`*^9}},
 CellLabel->"Out[33]=",ExpressionUUID->"07364ade-3b40-478f-b942-3861d40e10c2"]
}, Open  ]]
},
WindowSize->{808, 747},
WindowMargins->{{Automatic, 36}, {-41, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 759, 19, 115, "Input",ExpressionUUID->"93c9d5ce-ca25-4fdd-b56f-b8f0bf5bdc47"],
Cell[1342, 43, 192, 2, 34, "Output",ExpressionUUID->"40638658-69a2-48b9-806f-abdf71e808d3"],
Cell[1537, 47, 193, 2, 34, "Output",ExpressionUUID->"bf842072-710e-49d8-b90e-bb14d8e29c95"],
Cell[1733, 51, 184, 2, 34, "Output",ExpressionUUID->"c927ff8a-5d2d-4d4e-858e-41caac83e13a"],
Cell[1920, 55, 179, 2, 34, "Output",ExpressionUUID->"6512859b-82d0-44ba-b0ac-aa6d02adfa21"],
Cell[2102, 59, 194, 2, 34, "Output",ExpressionUUID->"d00e2355-8439-4cff-87f1-d57d1d926628"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2333, 66, 235, 4, 73, "Input",ExpressionUUID->"767c0f08-36e8-4858-95d0-e8b348897cee"],
Cell[2571, 72, 158, 2, 34, "Output",ExpressionUUID->"49c9951f-02b7-4427-bea8-e35f246cca56"],
Cell[2732, 76, 159, 2, 34, "Output",ExpressionUUID->"6e6e0485-453c-449a-b82b-6188eff7224b"],
Cell[2894, 80, 161, 2, 34, "Output",ExpressionUUID->"95b84e4c-cf62-4bcf-86fc-8de6980fd53c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3092, 87, 527, 13, 73, "Input",ExpressionUUID->"a1624401-02ee-4ed1-8347-2f0d93d5b033"],
Cell[3622, 102, 196, 2, 34, "Output",ExpressionUUID->"7ae0fcb5-6819-47bf-88b4-83470366dd25"],
Cell[3821, 106, 187, 2, 34, "Output",ExpressionUUID->"4cf1c5e3-f207-4815-afa1-ae43f4565ae4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4045, 113, 1057, 31, 73, "Input",ExpressionUUID->"9fc6ece0-9fe8-48b6-8d50-2acc5e8eb318"],
Cell[5105, 146, 295, 4, 34, "Output",ExpressionUUID->"e968d323-3c5c-42cf-af7b-6f5550245018"],
Cell[5403, 152, 293, 4, 34, "Output",ExpressionUUID->"82519b94-ab89-43ba-9532-442de2050f00"],
Cell[5699, 158, 293, 4, 34, "Output",ExpressionUUID->"c4417a89-bb9a-4ae3-88f1-e5c472840bdf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6029, 167, 259, 4, 52, "Input",ExpressionUUID->"5332e6ca-af3e-4dd7-ad9c-8aa914022e30"],
Cell[6291, 173, 192, 2, 34, "Output",ExpressionUUID->"ca37f0ef-8a13-4b5a-9292-7c750a7ec50e"],
Cell[6486, 177, 194, 2, 34, "Output",ExpressionUUID->"07364ade-3b40-478f-b942-3861d40e10c2"]
}, Open  ]]
}
]
*)


